Target Strangeness: A Novel Conformal Prediction Difficulty Estimator

This paper introduces Target Strangeness, a novel difficulty estimator for conformal prediction (CP) that offers an alternative approach for normalizing prediction intervals (PIs). By assessing how atypical a prediction is within the context of its nearest neighbours' target distribution, Target Strangeness can surpass the current state-of-the-art performance. This novel difficulty estimator is evaluated against others in the context of several conformal regression experiments.

==> anc/Dockerfile <==
ARG GPU

FROM rayproject/ray:1.5.1${GPU}
ARG PYTHON_MINOR_VERSION=8

USER ray
ENV HOME=/home/ray

# Avoid apt-get warnings by switching to noninteractive mode
ENV DEBIAN_FRONTEND=noninteractive

#remove kubernetes, not needed and out of date
RUN sudo rm /etc/apt/sources.list.d/kubernetes.list
RUN sudo apt-get update -y 
RUN sudo apt-get install -y vim

RUN wget --quiet "https://repo.anaconda.com/miniconda/Miniconda3-latest-Linux-x86_64.sh" -O /tmp/miniconda.sh \
    && /bin/bash /tmp/miniconda.sh -b -u -p $HOME/anaconda3 \
    && $HOME/anaconda3/bin/conda install python=3.8.13 \
    && $HOME/anaconda3/bin/conda init \
    && echo 'export PATH=$HOME/anaconda3/bin:$PATH' >> /home/ray/.bashrc \
    && rm /tmp/miniconda.sh

COPY requirements.txt $HOME/requirements.txt
RUN $HOME/anaconda3/bin/pip install -r requirements.txt
COPY ./cp_mm_targ_strg $HOME/cp_mm_targ_strg 
RUN sudo chown -R ray:users $HOME/cp_mm_targ_strg
COPY ./cp_mm_targ_strg/src/extras_with_targ_strangeness.py /home/ray/anaconda3/lib/python3.8/site-packages/crepes
# Change ray password for ssh access
RUN echo 'ray:crc' | sudo chpasswd

# Switch back to dialog mode
ENV DEBIAN_FRONTEND=dialog

# Change permissions on home dir for ray_results directory creation by head
RUN sudo chmod 777 /home/ray


==> anc/README.txt <==

The experiments were performed on an AWS g5.4xlarge (16 vCPUs,
64 GiB Memory, a10g GPU) using 22.04.1 Ubuntu running Docker version 24.0.5.

Step 1:
$ tar -xJf cp_mm_targ_strg.tar.xz

Step 2:
$ mkdir results

Note: this needs to be owned by the same user as cp_mm_targ_strg dir and is used to mount to the docker to get the results back to the host to view, otherwise you will get a permission error.

Step 3:
Build the docker
$ docker build -t cp_mm_targ_strg:latest . 

Step 4:
$ docker run -it --rm -v ./results:/home/ray/cp_mm_targ_strg/results cp_mm_targ_strg:latest /bin/bash

Step 5:
Run the baseline
$ cd /home/ray/cp_mm_targ_strg/baseline/
/home/ray/cp_mm_targ_strg/baseline$ python crepes_nb_targ_strg.py

Step 6:
To reproduce the error bar plots results in the paper within the docker shell:
cd /home/ray/cp_mm_targ_strg/src
#MLPL error plots (~20 min):
/home/ray/cp_mm_targ_strg/src$ python main_mlpl.py --seed_list 56422 536073 9164 9847117 92631321

Step 7:
On the host go to ./results directory to view the error bar plots.

Step 8:
To reproduce the prediction interval example plots do:
/home/ray/cp_mm_targ_strg/src$ sh gen_all_pis_plots.sh

Step 9:
Go to the ./results host directory of interest to view the prediction interval plots.


==> anc/requirements.txt <==
seaborn==0.12.2
scikit-learn==1.3.2
ray==2.6.2
pandas==2.0.3
pyarrow==12.0.1
crepes==0.6.2
mapie==0.8.2
ipdb==0.13.13

